Probabilistic Shaping for Nonlinearity Tolerance

Optimizing the input probability distribution of a discrete-time channel is a standard step in the information-theoretic analysis of digital communication systems. Nevertheless, many practical communication systems transmit uniformly and independently distributed symbols drawn from regular constellation sets. The introduction of the probabilistic amplitude shaping architecture has renewed interest in using optimized probability distributions, i.e., probabilistic shaping. Traditionally, probabilistic shaping has been employed to reduce the transmit power required for a given information rate over additive noise channels. While this translates into substantive performance gains for optical fiber communication systems, the interaction of shaping and fiber nonlinearity has posed intriguing questions. At first glance, probabilistic shaping seems to exacerbate nonlinear interference noise (NLIN) due to larger higher-order standardized moments. Therefore, the optimization of shaping distributions must differ from those used for linear channels. Secondly, finite-length effects related to the memory of the nonlinear fiber channel have been observed. This suggests that the marginal input-symbol distribution is not the only consideration. This paper provides a tutorial-style discussion of probabilistic shaping for optical fiber communication. Since the distinguishing property of the channel is the signal-dependent NLIN, we speak of probabilistic shaping for nonlinearity tolerance. Our analysis builds on the first-order time-domain perturbation approximation of the nonlinear fiber channel and revisits the notion of linear and nonlinear shaping gain. We largely focus on probabilistic amplitude shaping with popular shaping methods. The concept of shaping via sequence selection is given special consideration, as it inherently optimizes a multivariate distribution for shaped constellations.

==> fig_talk/example_FehFig6.m <==
clear;

addpath('./CCDM')
addpath('./ESS')

% plots from T.~Fehenberger et al., ``Analysis of nonlinear fiber
% interactions for finite-length constant-composition sequences,'' JLT, 2019.
% Fig 6
% only interested in kurtosis for CCDM

%%  parameters
M            = 64; % constellation size (QAM)
prob = [0.4,0.3,0.2,0.1];   % input distribution
model = CCDM;

nvec=[10,20,30,50,100,200,1000];%,200:100:1000];

for m=1:length(nvec)
    m
    n=nvec(m);
    [model, p, k, n_i] = model.init(n , prob);


    m4_1=0;m4_2=0;m2_1=0;m2_2=0;
    % generate sequences
    len=10000;
    for i=1:len
        input_bits   = randi([0,1],[1,k]);
        output_sequence1 = model.enc(input_bits);
        input_bits   = randi([0,1],[1,k]);
        output_sequence2 = model.enc(input_bits);
        output_sequence=[output_sequence1,output_sequence2];
        % intra DM
        qam1=(2*output_sequence(1:2:end)-1)+1i*(2*output_sequence(2:2:end)-1);
        % inter DM
        qam2=(2*output_sequence1-1)+1i*(2*output_sequence2-1);
        % kurtosis
        m4_1= m4_1 + sum(abs(qam1).^4)/n;
        m2_1= m2_1 + sum(abs(qam1).^2)/n;
        m4_2= m4_2 + sum(abs(qam2).^4)/n;
        m2_2= m2_2 + sum(abs(qam2).^2)/n;
    end
    m4_1=m4_1/len;
    m4_2=m4_2/len;
    m2_1=m2_1/len;
    m2_2=m2_2/len;

    k1(m)=m4_1/m2_1^2;
    k2(m)=m4_2/m2_2^2;
end

figure(1)
clf
semilogx(nvec,k2,'o-','markersize',10,'linewidth',2)
hold
semilogx(nvec,k1,'x-','markersize',10,'linewidth',2)
xlabel('Shaping block length')
ylabel('\it \mu_4')
legend('Inter-DM pairing','Intra-DM pairing','location','southeast')
grid
axis([100 1000 1.5 1.7])
 set(gca,'FontSize',18)

==> fig_talk/plotSNReffLoss.m <==
clear;
% show SNR loss with shaping
% something like Figure 6 in T. Fehenberger et al., “On probabilistic shaping of QAM for the nonlinear fiber channel,” JLT, 2016
addpath('../')
% use setting from paper
% Table IV
x0=3.09e4;
x4=1.05e4;
x4d=-1.22e2;
x6=1.29e2;
n_ase=17.85e-6;

mismatchdB=[-4:1:4];
SNRdB=14.17; % SNR for unfiorm 64QAM

load 64QAM_3 % load SNRoptdB, lambda_opt, m42, m62, MIsnr, C, Es_N0_db
const=M_64QAM;
% fix numerical inaccuracies
% for 64QAM_2
%vecold=[5,12,13,16];vecnew=[4,11,11,15];
%m42(vecold)=m42(vecnew);
%m62(vecold)=m62(vecnew);
%lambda_opt(vecold)=lambda_opt(vecnew);
% for  64QAM_3
X=[ones(length(lambda_opt),1),SNRoptdB.'];
y=lambda_opt.';
coeff=X\y;  
lambda_opt=coeff(1)+coeff(2)*SNRoptdB;
y=m42.';
coeff=X\y;  
m42=coeff(1)+coeff(2)*SNRoptdB;
y=m62.';
coeff=X\y;  
m62=coeff(1)+coeff(2)*SNRoptdB;
    
MI_uniform=interp1(Es_N0_db,C(6,:),SNRdB); % MI for uniform QAM
SNR = 10^(SNRdB/10);
% this is the SNR at uniform
% find TX power for this
PvecdBm=[-10:.1:10];
Pvec=10.^(PvecdBm/10)/1000; % in W
% uniform
m42_u=1.3810;
m62_u=2.2258;
xi = x0+(m42_u-2)*x4+(m42_u-2)^2*x4d+m62_u*x6;
n_nlin=Pvec.^3*xi;
SNRvec = Pvec./(n_ase+n_nlin);
ind = find(abs(SNRvec-SNR)==min(abs(SNRvec-SNR)));
P=Pvec(ind); % this is the power that is used for transmission to get a channel SNR of 14.17 dB w/o shaping
% result is -2.1 dBm
Popt_u = (n_ase/(2*xi))^(1/3); % this is the optimum power for uniform
% result is -1.47 dBm
SNRopt_u = Popt_u./(n_ase+Popt_u^3*xi);
% result is 14.25 dB
MIopt_uniform=interp1(Es_N0_db,C(6,:),10*log10(SNRopt_u)); % MI at optimum SNR for uniform QAM

% now over shaping parameter
% same power P but different shaping level
m42vec=interp1(SNRoptdB,m42,SNRdB+mismatchdB);
m62vec=interp1(SNRoptdB,m62,SNRdB+mismatchdB);
lambda=interp1(SNRoptdB,lambda_opt,SNRdB+mismatchdB);
if 1
    load tmp_SNReffLoss
else
    for i=1:length(mismatchdB)
        n_nlin=P^3*(x0+(m42vec(i)-2)*x4+(m42vec(i)-2)^2*x4d+m62vec(i)*x6);
        SNR_shaped(i)=P/(n_ase+n_nlin); % actual SNR
        % get MI for this SNR and the corresponding lambda
        K=1/sum(exp(-lambda(i)*abs(const).^2));
        pconst=K*exp(-lambda(i)*abs(const).^2);
        P_const=abs(const).^2*pconst';
        noise_std= sqrt(P_const/SNR_shaped(i));
        i
        MI_shaped(i) =MC_MI(const,pconst,noise_std)
        noise_std= sqrt(P_const/SNR);
        MI_shaped_awgn(i)=MC_MI(const,pconst,noise_std)
    end
end
MI_gain = MI_shaped-MI_uniform;
MI_gain_awgn = MI_shaped_awgn-MI_uniform;

figure(1)
clf
plot(mismatchdB,10*log10(SNR_shaped),'-o','markersize',10,'linewidth',2)
xlabel('shaping SNR - channel SNR [dB]')
ylabel('SINR')
axis([-4 4 13.9 14.15])
%axis([SNRdB-4 SNRdB+6 13.6 14.4])
grid
set(gca,'FontSize',18)
yticks([13.9:0.1:14.2])


figure(2)
clf 
plot(mismatchdB,MI_gain,'-o','markersize',10,'linewidth',2) % per 2D symbol
hold
plot(mismatchdB,MI_gain_awgn,'--','markersize',10,'linewidth',2) % per 2D symbol
legend('EGN model','AWGN reference','location','southeast')
xlabel('shaping SNR - channel SNR [dB]')
ylabel('Rate gain [bit/2-dim symbol]')
axis([-4 4  0.05 0.25])
set(gca,'FontSize',18)
annotation('arrow',[0.614 0.614],[0.83 0.69])
annotation('arrow',[0.517 0.614],[0.84 0.84])
grid

%% now consider optimization of power; we look in vicinity of optimum power for uniform
% everything index with "2" to not confuse variables with aove
Pvec2dB = 10*log10(Popt_u)+[-3:.5:3];
Pvec2 = 10.^(Pvec2dB/10);
% uniform
SNR2_uniform = Pvec2./(n_ase+xi*Pvec2.^3);
MI2_uniform=interp1(Es_N0_db,C(6,:),10*log10(SNR2_uniform)); 
% shaping at SNR2_uniform - like measuring SNR and applying shaping for
% this SNR assuming AWGN 
MI2_shaped_atuniformSNR = interp1(SNRoptdB, MIsnr, 10*log10(SNR2_uniform)); 

% shaping
if 1
    load tmp_SNReffLoss
else
    for i=1:length(Pvec2)
        P=Pvec2(i);
        % try all shapings we have loaded 
        xi_shape = x0+(m42-2)*x4+(m42-2).^2*x4d+m62*x6;
        SNR2_shape=P./(n_ase+xi_shape*P^3);
        a=1;b=length(SNR2_shape);
        % at a
        K=1/sum(exp(-lambda_opt(a)*abs(const).^2));
        pconst=K*exp(-lambda_opt(a)*abs(const).^2);
        P_const=abs(const).^2*pconst';
        noise_std= sqrt(P_const/SNR2_shape(a));
        MI2_shaped_a = MC_MI(const,pconst,noise_std);
        % at b
        K=1/sum(exp(-lambda_opt(b)*abs(const).^2));
        pconst=K*exp(-lambda_opt(b)*abs(const).^2);
        P_const=abs(const).^2*pconst';
        noise_std= sqrt(P_const/SNR2_shape(b));
        MI2_shaped_b = MC_MI(const,pconst,noise_std);
        while(b-a>1)
            c=round((a+b)/2)
            K=1/sum(exp(-lambda_opt(c)*abs(const).^2));
            pconst=K*exp(-lambda_opt(c)*abs(const).^2);
            P_const=abs(const).^2*pconst';
            noise_std= sqrt(P_const/SNR2_shape(c));
            MI2_shaped_c = MC_MI(const,pconst,noise_std);
            if(MI2_shaped_c>MI2_shaped_a)
                    a=c;
            else
                    b=c;
            end
        end
        %for k=1:length(SNR2_shape)
        %    K=1/sum(exp(-lambda_opt(k)*abs(const).^2));
        %    pconst=K*exp(-lambda_opt(k)*abs(const).^2);
        %    P_const=abs(const).^2*pconst';
        %    noise_std= sqrt(P_const/SNR2_shape(k));
        %    MI2_shaped_tmp(k) =MC_MI(const,pconst,noise_std)
        %end
        i
        MI2_shaped(i)=max(MI2_shaped_c)
    end
end

figure(3)
clf 
plot(Pvec2dB+30,MI2_shaped,'-o','markersize',10,'linewidth',2) % per 2D symbol
hold
plot(Pvec2dB+30,MI2_shaped_atuniformSNR,'--','markersize',10,'linewidth',2) % per 2D symbol
plot(Pvec2dB+30,MI2_uniform,'--','markersize',10,'linewidth',2) % per 2D symbol
xlabel('Power [dBm]')
ylabel('Rate [bit/2-dim symbol]')
legend('EGN model','AWGN reference','No shaping','location','southeast')
axis([-4.9 1.8 3.8 4.8])
grid
set(gca,'FontSize',18)
annotation('arrow',[0.47 0.47],[0.84 0.74])
annotation('arrow',[0.53 0.47],[0.85 0.85])

